Streamlining SIMD ISA Extensions with Takum Arithmetic: A Case Study on Intel AVX10.2

Modern microprocessors extend their instruction set architecture (ISA) with Single Instruction, Multiple Data (SIMD) operations to improve performance. The Intel Advanced Vector Extensions (AVX) enhance the x86 ISA and are widely supported in Intel and AMD processors. The latest version, AVX10.2, places a strong emphasis on low-precision, non-standard floating-point formats, including bfloat16 and E4M3/E5M2 float8 (OCP 8-bit Floating Point, OFP8), primarily catering to deep learning applications rather than general-purpose arithmetic. However, as these formats remain within the IEEE 754 framework, they inherit its limitations, introducing inconsistencies and added complexity into the ISA. This paper examines the recently proposed tapered-precision takum floating-point format, which has been shown to offer significant advantages over IEEE 754 and its derivatives as a general-purpose number format. Using AVX10.2 as a case study, the paper explores the potential benefits of replacing the multitude of floating-point formats with takum as a uniform basis. The results indicate a more consistent instruction set, improving readability and flexibility while offering potential for 8- and 16-bit general-purpose SIMD arithmetic.

==> data/dynamic_range.c <==
#include <float.h>
#include <math.h>
#include <stdio.h>

#include "util.h"

static int
ieee_get_ne_nm(size_t n, size_t *ne, size_t *nm)
{
	switch (n) {
	case 16:
		*ne = 5;
		*nm = 10;
		break;
	case 32:
		*ne = 8;
		*nm = 23;
		break;
	case 64:
		*ne = 11;
		*nm = 52;
		break;
	default:
		*ne = 0;
		*nm = 0;
		return 1;
	}

	return 0;
}

static long double
takum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	case 2:
		/* set only contains -1, 0, 1 and NaR */
		return 1.0;
	case 3:
		/* max is 011 = 0 1 100 0000 */
		return powl(EULER, 16-1);
	case 4:
		/* max is 0111 = 0 1 110 000000 */
		return powl(EULER, 64-1);
	case 5:
		/* max is 01111 = 0 1 111 0000000 */
		return powl(EULER, 128-1);
	case 6:
		/* max is 011111 = 0 1 111 1000000 */
		return powl(EULER, 192-1);
	case 7:
		/* max is 0111111 = 0 1 111 1100000 */
		return powl(EULER, 224-1);
	case 8:
		/* max is 01111111 = 0 1 111 1110000 */
		return powl(EULER, 240-1);
	case 9:
		/* max is 011111111 = 0 1 111 1111000 */
		return powl(EULER, 248-1);
	case 10:
		/* max is 0111111111 = 0 1 111 1111100 */
		return powl(EULER, 252-1);
	case 11:
		/* max is 01111111111 = 0 1 111 1111110 */
		return powl(EULER, 254-1);
	case 12:
		/* max is 011111111111 = 0 1 111 1111111 */
		return powl(EULER, 255-1);
	default:
		/*
		 * n > 12
		 *
		 * we have the maximum exponent but also fraction bits
		 * that equate to saturated integers of length
		 * n - 12 + 1 (implicit 1 is included here). We
		 * divide the saturated integer by the correct factor
		 * such that the comma is right after the first bit.
		 */
		tmp = (long double)((((size_t)1) << (n - 12 + 1)) - 1) /
		      powl(2.0L, n - 12);
		return powl(EULER, 254 + tmp);
	}
}

static long double
takum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(takum_max(n), -1.0);
	}
}

static long double
lintakum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	case 2:
		/* set only contains -1, 0, 1 and NaR */
		return 1.0;
	case 3:
		/* max is 011 = 0 1 100 0000 */
		return powl(2.0, 16-1);
	case 4:
		/* max is 0111 = 0 1 110 000000 */
		return powl(2.0, 64-1);
	case 5:
		/* max is 01111 = 0 1 111 0000000 */
		return powl(2.0, 128-1);
	case 6:
		/* max is 011111 = 0 1 111 1000000 */
		return powl(2.0, 192-1);
	case 7:
		/* max is 0111111 = 0 1 111 1100000 */
		return powl(2.0, 224-1);
	case 8:
		/* max is 01111111 = 0 1 111 1110000 */
		return powl(2.0, 240-1);
	case 9:
		/* max is 011111111 = 0 1 111 1111000 */
		return powl(2.0, 248-1);
	case 10:
		/* max is 0111111111 = 0 1 111 1111100 */
		return powl(2.0, 252-1);
	case 11:
		/* max is 01111111111 = 0 1 111 1111110 */
		return powl(2.0, 254-1);
	case 12:
		/* max is 011111111111 = 0 1 111 1111111 */
		return powl(2.0, 255-1);
	default:
		/*
		 * n > 12
		 *
		 * we have the maximum exponent but also fraction bits
		 * that equate to saturated integers of length
		 * n - 12 + 1 (implicit 1 is included here). We
		 * divide the saturated integer by the correct factor
		 * such that the comma is right after the first bit.
		 */
		tmp = (long double)((((size_t)1) << (n - 12 + 1)) - 1) /
		      powl(2.0L, n - 12);
		return powl(2.0, 254 + tmp);
	}
}

static long double
lintakum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(lintakum_max(n), -1.0);
	}
}

static long double
posit_max(size_t n, size_t eS)
{
	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	default:
		/* n >= 2 */
		return powl(2.0, (1 << eS) * (n - 2));
	}
}

static long double
posit_min(size_t n, size_t eS)
{
	return powl(posit_max(n, eS), -1.0);
}

static long double
ieee_subnormal_min(size_t n)
{
	size_t ne, nm;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	return powl(2.0L, -(long double)(((size_t)1) << (ne - 1)) + 2 - nm);
}

static long double
ieee_normal_min(size_t n)
{
	size_t ne, nm;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	return powl(2.0L, -(long double)(((size_t)1) << (ne - 1)) + 2);
}

static long double
ieee_max(size_t n)
{
	size_t ne, nm;
	long double tmp;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	tmp = 2.0L;
	tmp -= powl(2.0L, -((long double)nm));
	tmp *= powl(2.0L, (((size_t)1) << (ne - 1)) - 1);

	return tmp;
}

int
main(void)
{
	size_t n;

	/* CSV header */
	printf("n,takum-min,takum-max,lintakum-min,lintakum-max,posit2-min,posit2-max,posit4-min,posit4-max,ieee-subnormal-min,ieee-normal-min,ieee-max\n");

	for (n = 1; n <= 64; n++) {
		printf("%zu,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le\n", n, takum_min(n), takum_max(n), lintakum_min(n), lintakum_max(n), posit_min(n, 2), posit_max(n, 2), posit_min(n, 4) ,posit_max(n, 4), ieee_subnormal_min(n), ieee_normal_min(n), ieee_max(n));
	}
}


==> data/util.h <==
/* See LICENSE file for copyright and license details. */
#ifndef UTIL_H
#define UTIL_H

#include <stddef.h>

#undef MIN
#define MIN(x, y) ((x) < (y) ? (x) : (y))
#undef MAX
#define MAX(x, y) ((x) > (y) ? (x) : (y))
#undef LEN
#define LEN(x) (sizeof(x) / sizeof(*(x)))

#if 0
#define EULER (2.71828182845904523536028747135266249775724709369995L)
#endif
#define EULER (1.64872127070012814684865078781416357165377610071015L)

extern char *argv0;

void warn(const char *, ...);
void die(const char *, ...);

#undef reallocarray
void *reallocarray(void *, size_t, size_t);
void *ereallocarray(void *, size_t, size_t);

#undef strtonum
long long strtonum(const char *, long long, long long, const char **);
long long estrtonum(const char *, long long, long long);

#endif /* UTIL_H */

